Quantum simulation of negative hydrogen ion using variational quantum eigensolver on IBM quantum computer

The negative hydrogen ion is the first three body quantum problem whose ground state energy is calculated using the `Chandrasekhar Wavefunction' that accounts for the electron-electron correlation. Solving multi-body systems is a daunting task in quantum mechanics as it includes choosing a trial wavefunction and the calculation of integrals for the system that becomes almost impossible for systems with three or more particles. This difficulty can be addressed by quantum computers. They have emerged as a tool to address different electronic structure problems with remarkable efficiency. They have been realized in various fields and proved their efficiency over classical computers. Here, we show the quantum simulation of H^{-} ion to calculate it's ground state energy in IBM quantum computer. The energy is found to be -0.5339355468 Hartree with an error of 0.8376% as compared to the theoretical value. We observe that the quantum computer is efficient in preparing the correlated wavefunction of H^{-} and calculating it's ground state energy. We use a recently developed algorithm known as `Variational Quantum Eigensolver' and implement it in IBM's 5-qubit quantum chip `ibmqx2'. The method consists of a quantum part i.e., state preparation and measurement of expectation values using the quantum computer, and the classical part i.e., the optimization routine run in a classical computer for energy convergence. An optimization routine is performed on classical computer by running quantum chemistry program and codes in QISKit to converge the energy to the minimum. We also present a comparison of different optimization routines and encoding methods used to converge the energy value to the minimum. The technique can be used to solve various many body problems with great efficiency.

==> errordetection.py <==
# Import the QISKit SDK
from qiskit import QuantumCircuit, ClassicalRegister, QuantumRegister
from qiskit import available_backends, execute
QX_TOKEN="9e333de2e3732e2f9b354939a8ea4336c2
0c87403c930a944ed3fd28112a40a594ca0a4165a9f0
1878c8aacdf97af6b42f237048b836a8f8277bfd7d3b
3b4663"
QX_URL = "https://quantumexperience.ng.bluemix.net/api"
q = QuantumRegister(15)
c = ClassicalRegister(15)

qc = QuantumCircuit(q, c)
from math import pi

# We are first prepare our entangled state

qc.h(q[0])
qc.h(q[2])
qc.h(q[3])
qc.h(q[6])
qc.h(q[8])
qc.h(q[9])
qc.cx(q[2], q[1])
qc.cx(q[3], q[4])
qc.cx(q[6], q[5])
qc.cx(q[8], q[7])
qc.cx(q[9], q[10])
qc.cx(q[0], q[11])

qc.h(q[2])
qc.h(q[5])
qc.h(q[8])
qc.h(q[10])

qc.cx(q[0], q[1])
qc.cx(q[3], q[2])
qc.cx(q[5], q[4])
qc.cx(q[6], q[7])
qc.cx(q[9], q[8])
qc.cx(q[10], q[11])
qc.h(q[1])
qc.h(q[2])
qc.h(q[4])
qc.h(q[7])
qc.h(q[8])
qc.h(q[11])

#  Addition of another qubit to make 13 qubit entangled state

qc.cx(q[0], q[12])
qc.cx(q[1], q[12])
qc.cx(q[2], q[12])
qc.cx(q[3], q[12])
qc.cx(q[4], q[12])
qc.cx(q[5], q[12])
qc.cx(q[6], q[12])
qc.cx(q[7], q[12])
qc.cx(q[8], q[12])
qc.cx(q[9], q[12])
qc.cx(q[10], q[12])
qc.cx(q[11], q[12])

# Introduction of Error


# Addition of first ancillary error syndrome qubit


qc.cx(q[0], q[13])
qc.cx(q[1], q[13])
qc.cx(q[2], q[13])
qc.cx(q[3], q[13])
qc.cx(q[4], q[13])
qc.cx(q[5], q[13])
qc.cx(q[6], q[13])
qc.cx(q[7], q[13])
qc.cx(q[8], q[13])
qc.cx(q[9], q[13])
qc.cx(q[10], q[13])
qc.cx(q[11], q[13])
qc.cx(q[12], q[13])

# Addition of second ancillary error syndrome qubit

qc.h(q[14])

qc.cx(q[14], q[0])
qc.cx(q[14], q[1])
qc.cx(q[14], q[2])
qc.cx(q[14], q[3])
qc.cx(q[14], q[4])
qc.cx(q[14], q[5])
qc.cx(q[14], q[6])
qc.cx(q[14], q[7])
qc.cx(q[14], q[8])
qc.cx(q[14], q[9])
qc.cx(q[14], q[10])
qc.cx(q[14], q[11])

qc.h(q[14])



qc.measure(q[13], c[13]);qc.measure(q[14], c[14])  
# See a list of available local simulators
print("Local backends: ", available_backends({'local': True}))

# Compile and run the Quantum circuit on a simulator backend
job_sim = execute(qc, "local_qasm_simulator", shots=8192, max_credits=10)
sim_result = job_sim.result()

# Show the results
print("simulation: ", sim_result)
print(sim_result.get_counts(qc))

